SSN: Soft Shadow Network for Image Compositing

We introduce an interactive Soft Shadow Network (SSN) to generates controllable soft shadows for image compositing. SSN takes a 2D object mask as input and thus is agnostic to image types such as painting and vector art. An environment light map is used to control the shadow's characteristics, such as angle and softness. SSN employs an Ambient Occlusion Prediction module to predict an intermediate ambient occlusion map, which can be further refined by the user to provides geometric cues to modulate the shadow generation. To train our model, we design an efficient pipeline to produce diverse soft shadow training data using 3D object models. In addition, we propose an inverse shadow map representation to improve model training. We demonstrate that our model produces realistic soft shadows in real-time. Our user studies show that the generated shadows are often indistinguishable from shadows calculated by a physics-based renderer and users can easily use SSN through an interactive application to generate specific shadow effects in minutes.

==> figs/PIFuHD/compress.py <==
import cv2
import numpy as np
import glob
from tqdm import tqdm
from os.path import join
import os
import matplotlib.pyplot as plt

files = ['ori_input_crop.png']
for f in tqdm(files):
    img = plt.imread(f)
    img = cv2.resize(img, (500,512))
    plt.imsave(f, img)



==> figs/main_figure/compress.py <==
import cv2
import numpy as np
import glob
from tqdm import tqdm
from os.path import join
import os
import matplotlib.pyplot as plt

folder = 'final_tmp'
files = glob.glob(join(folder, '*.png'))
for f in tqdm(files):
    img = plt.imread(f)
    img = cv2.resize(img, (400,400))
    plt.imsave(f, img)



==> figs/teaser/integrate_four_gifs.py <==
import os
from os.path import join
import numpy as np
import matplotlib.pyplot as plt
import glob
from tqdm import tqdm

folder_list = ["chair_pic", "car_vec", "radio_ske", "man_pic"]

prefix_list = []
files = glob.glob(join(folder_list[0], "*.jpg"))

for f in files:
    name = os.path.splitext(os.path.basename(f))[0]
    prefix_list.append(name)

prefix_list.sort()
print(prefix_list)


padding = 20
for p in tqdm(prefix_list):
    cur_out = np.ones((512,512 * 4 + 20 * 3,3))
    for i,f in enumerate(folder_list):
        cur_file = join(f, '{}.jpg'.format(p))
        img = plt.imread(cur_file)/255.0
        if i == 0:
            cur_padding = 0
        else:
            cur_padding = 20
        cur_out[:,i * 512 + cur_padding:(i+1)*512 + cur_padding,:] = img[:,:,:3]

    plt.imsave(join("same_gif", "{}.jpg".format(p)), cur_out)


